Formation of super-strong horizontal magnetic field in delta-type sunspot in radiation magnetohydrodynamic simulations

We perform a series of radiative magnetohydrodynamic simulations to understand the amplification mechanism of the exceptionally strong horizontal magnetic field in delta-type sunspots. In the simulations, we succeed in reproducing the delta-type sunspot and resulting strong magnetic field exceeding 6000 G in a light bridge between the positive and negative polarities. Our conclusions in this study are summarized as follows: 1. The essential amplification mechanism of the strong horizontal magnetic field is the shear motion caused by the rotation of two spots. 2. The strong horizontal magnetic field remains the force-free state. 3. The peak strength of the magnetic fields does not depend on the spatial resolution, top boundary condition, or Alfven speed limit. The origin of the rotating motion is rooted in the deep convection zone. Therefore, the magnetic field in the delta-spot light bridge can be amplified to the superequipartition values in the photosphere.

==> figs/conv.sh <==
#!/usr/bin/env bash

for filename in *.png; do
    echo $filename
    convert $filename ${filename%.png}.pdf;
done

